Enhanced Three-Particle Contribution to Electroweak Penguin $B$-Meson Decays

We compute for the first time the subleading twist correction to the exclusive rare $b \to \left \{s, d \right \} \ell^{+} \ell^{-}$ decays from the three-particle $B$-meson distribution amplitude at next-to-leading order accuracy by employing the soft-collinear effective theory. This constitutes the last missing ingredient for the complete factorization analysis of the hadronic matrix element of the weak effective Hamiltonian at leading power in the heavy quark expansion. Incorporating further a variety of the next-to-next-to-leading-order QCD corrections to the spectator-scattering amplitude and the weak annihilation topology, we then present the improved field-theoretic predictions for phenomenologically interesting observables in the electroweak penguin $B \to \left \{K, \pi \right \} \ell^{+} \ell^{-}$ decays.

==> anc/BtoPll_CP_Asymmetry.txt <==
We provide here our theory predictions of the CP asymmetry differences between the charged and neutral bottom-meson decay modes 
for both $B \to \pi \ell^{+} \ell^{-}$ and $B \to K \ell^{+} \ell^{-}$ obtained from the  soft-collinear factorization analysis at the LL order,  
at the ${\rm NLL}^{\prime}$ order,  and from the further inclusion of  the higher-twist and higher-order corrections as  discussed  in the main text 
at the following 13 representative kinematic points:  $q^2 \in \left \{0.5, 1.0, 1.5, 2.0, 2.5, 3.0, 3.5, 4.0, 4.5, 5.0, 5.5, 6.0, 6.5  \right \}  {\rm GeV}^2$.
Moreover, we display the combined uncertainties of these theory predictions from adding all separate errors in quadrature for completeness.
We further note that the numerical results of the  CP asymmetry differences for $B \to K \ell^{+} \ell^{-}$ have been rescaled with a factor of 20.




*********************************************************************************************************************


\Delta \mathcal A_{\rm CP}(B \to \pi)

LL  (central values):

{0.486, 0.372, 0.257, 0.178, 0.128, 0.098, 0.078, 0.065, 0.056, 0.049, 0.042, 0.037, 0.032}


LL  (upper bounds):

{0.537, 0.406, 0.292, 0.211, 0.156, 0.12, 0.095, 0.078, 0.066, 0.057, 0.05, 0.044, 0.038}


LL  (lower bounds):

{0.455, 0.34, 0.216, 0.137, 0.093, 0.07, 0.057, 0.049, 0.043, 0.037, 0.032, 0.028, 0.024}




NLL  (central values):
{0.592, 0.387, 0.235, 0.148, 0.103, 0.081, 0.069, 0.062, 0.056, 0.051, 0.046, 0.042, 0.037}


NLL  (upper bounds):

{0.638, 0.428, 0.279, 0.187, 0.132, 0.1, 0.081, 0.069, 0.061, 0.056, 0.051, 0.046, 0.041}


NLL  (lower bounds):

{0.557, 0.342, 0.18, 0.101, 0.07, 0.06, 0.056, 0.054, 0.05, 0.046, 0.042, 0.038, 0.034}




This work  (central values):
{0.58, 0.333, 0.182, 0.111, 0.082, 0.07, 0.065, 0.061, 0.057, 0.053, 0.048, 0.043, 0.038}


This work  (upper bounds):

{0.618, 0.382, 0.237, 0.155, 0.111, 0.087, 0.074, 0.068, 0.064, 0.059, 0.054, 0.048, 0.043}


This work  (lower bounds):

{0.547, 0.269, 0.112, 0.057, 0.047, 0.051, 0.055, 0.056, 0.052, 0.047, 0.043, 0.038, 0.034}



*********************************************************************************************************************


\Delta \mathcal A_{\rm CP}(B \to K) \times 20


LL  (central values):

{-0.583, -0.348, -0.216, -0.142, -0.1, -0.075, -0.06, -0.05, -0.043, -0.037, -0.033, -0.029, -0.025}


LL (upper bounds):

{-0.651, -0.378, -0.243, -0.167, -0.121, -0.091, -0.072, -0.059, -0.05, -0.043, -0.038, -0.033, -0.029}


LL   (lower bounds):

{-0.53, -0.327, -0.184, -0.11, -0.073, -0.054, -0.044, -0.038, -0.033, -0.029, -0.025, -0.022, -0.019}





NLL  (central values):

{-0.509, -0.282, -0.162, -0.101, -0.071, -0.057, -0.049, -0.044, -0.04, -0.037, -0.034, -0.031, -0.028}


NLL (upper bounds):

{-0.555, -0.298, -0.188, -0.125, -0.089, -0.068, -0.055, -0.047, -0.042, -0.039, -0.036, -0.033, -0.03}


NLL   (lower bounds):

{-0.463, -0.258, -0.126, -0.071, -0.05, -0.044, -0.042, -0.041, -0.038, -0.035, -0.032, -0.029, -0.026}




This work  (central values):

{-0.5, -0.254, -0.137, -0.084, -0.061, -0.052, -0.047, -0.044, -0.041, -0.038, -0.035, -0.031, -0.028}


This work (upper bounds):

{-0.54, -0.278, -0.17, -0.112, -0.08, -0.063, -0.052, -0.047, -0.044, -0.041, -0.038, -0.034, -0.031}


This work  (lower bounds):

{-0.46, -0.219, -0.093, -0.049, -0.039, -0.039, -0.041, -0.041, -0.039, -0.036, -0.032, -0.029, -0.026}

*********************************************************************************************************************



==> anc/BtoPll_Invariant_Amplitude.txt <==
We provide here our theory predictions for both the real and imaginary parts of the invariant amplitude $T^{(t)}_{\pi^0}$
of the electroweak penguin  $\bar B^{0} \to \pi^{0} \, \ell^{+} \ell^{-}$  decay obtained from the soft-collinear factorization analysis
at the LL order,  at the ${\rm NLL}^{\prime}$ order,  and from the further inclusion of the higher-twist and higher-order corrections  
as  discussed  in the main text at the following 13 representative kinematic points: 
$q^2 \in \left \{0.5, 1.0, 1.5, 2.0, 2.5, 3.0, 3.5, 4.0, 4.5, 5.0, 5.5, 6.0, 6.5  \right \}  {\rm GeV}^2$.
In addition,  we collect the yielding upper and lower bounds of our updated predictions for this invariant function from varying the hard-collinear scale
in the numerical interval $1.50 \pm 0.25  \, {\rm GeV}$.




*********************************************************************************************************************


{\rm Re} T^{(t)}_{\pi^0}


LL:
{-2.068, -2.554, -2.607, -2.531, -2.413, -2.275, -2.122, -1.95, -1.751, -1.516, -1.235, -0.895, -0.48}


{\rm NLL}^{\prime}:
{-4.067, -4.503, -4.523, -4.461, -4.39, -4.325, -4.259, -4.181, -4.08, -3.942, -3.752, -3.492, -3.129}


This work (central values):
{-3.732, -4.084, -4.023, -3.9, -3.784, -3.679, -3.573, -3.453, -3.303, -3.11, -2.856, -2.518, -2.06}


This work (upper bounds):
{-3.73, -4.04, -3.931, -3.775, -3.637, -3.517, -3.399, -3.268, -3.107, -2.899, -2.628, -2.27, -1.785}


This work (lower bounds):
{-3.75, -4.127, -4.095, -3.993, -3.89, -3.796, -3.698, -3.586, -3.446, -3.263, -3.022, -2.699, -2.26}


*********************************************************************************************************************


{\rm Im} T^{(t)}_{\pi^0}


LL:
{2.586, 1.904, 1.522, 1.315, 1.21, 1.163, 1.15, 1.155, 1.171, 1.194, 1.222, 1.254, 1.289}


{\rm NLL}^{\prime}:
{1.902, 1.148, 0.767, 0.588, 0.511, 0.482, 0.474, 0.473, 0.473, 0.471, 0.466, 0.459, 0.448}


This work (central values):
{1.912, 1.011, 0.594, 0.413, 0.34, 0.315, 0.308, 0.305, 0.301, 0.295, 0.285, 0.272, 0.256}


This work (upper bounds):
{1.95, 1.085, 0.674, 0.488, 0.408, 0.376, 0.364, 0.358, 0.352, 0.344, 0.334, 0.321, 0.306}


This work (lower bounds):
{1.859, 0.896, 0.47, 0.297, 0.238, 0.224, 0.226, 0.228, 0.227, 0.222, 0.213, 0.2, 0.184}


*********************************************************************************************************************
